Junta threshold for low degree Boolean functions on the slice

We show that a Boolean degree $d$ function on the slice $\binom{[n]}{k}$ is a junta if $k \geq 2d$, and that this bound is sharp. We prove a similar result for $A$-valued degree $d$ functions for arbitrary finite $A$, and for functions on an infinite analog of the slice.

==> code.sage <==
import itertools

def max_w(A,L,poly=False):
	"return the maximal w such that the degree len(L)-1 polynomial P extending L satisfies P(w) in A"
	def P(x): return sum(L[i] * prod((x-j)/(i-j) for j in range(len(L)) if j != i) for i in range(len(L)))
	w = len(L) - 1
	while P(w + 1) in A:
		w += 1
	if not poly:
		return w
	return P

def is_const(L):
	"return whether all values in L are equal"
	return all(x == L[0] for x in L[1:])

def W(A,d,verbose=False):
	"calculate W(A,d), optionally returning the tight examples"
	answer = max(max_w(A,L) + 1 for L in itertools.product(A, repeat=d+1) if not is_const(L))
	if not verbose:
		return answer
	return (answer, [L for L in itertools.product(A, repeat=d+1) if not is_const(L) and max_w(A,L) + 1 == answer])
	
def k(A,d,verbose=False):
	"calculate k(A,d), optionally returning the tight d"
	values = [0] + [d + (d // s) * (W(A,s) - s) for s in range(1,d+1)]
	answer = max(values)
	if not verbose:
		return answer
	return (answer, [d for d in range(len(values)) if values[d] == answer])

